Modeling Compact Binary Merger Waveforms Beyond General Relativity

The parameterized post-Einsteinian framework modifies inspiral waveform models to incorporate effects beyond General Relativity. We extend the existing model into the merger-ringdown regime. The modification introduced here adds a single degree of freedom that corresponds to a change in the binary coalescence time. Other merger properties remain as predicted by GR. We discuss parameter estimation with this model, and how it can be used to extract information from beyond-GR waveforms.

==> TestInjection2.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "Collapsed": "false"
   },
   "outputs": [],
   "source": [
    "import lal, lalsimulation, numpy, copy\n",
    "from pycbc.types import TimeSeries, FrequencySeries, zeros, Array\n",
    "from pycbc.types import real_same_precision_as, complex_same_precision_as\n",
    "import pycbc.scheme as _scheme\n",
    "import inspect\n",
    "from pycbc.fft import fft\n",
    "from pycbc import pnutils\n",
    "from pycbc.waveform import utils as wfutils\n",
    "from pycbc.waveform import parameters\n",
    "from pycbc.filter import interpolate_complex_frequency, resample_to_delta_t, match\n",
    "import pycbc\n",
    "import numpy as np\n",
    "from six.moves import range as xrange\n",
    "\n",
    "import pycbc.psd\n",
    "import pycbc.noise\n",
    "import pycbc.waveform\n",
    "import pycbc.filter\n",
    "import numpy as npd\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "from pycbc.filter import matched_filter\n",
    "from pycbc.catalog import Merger\n",
    "from pycbc.filter import resample_to_delta_t, highpass\n",
    "import matplotlib.pyplot as pl\n",
    "\n",
    "from pycbc.psd import interpolate, inverse_spectrum_truncation\n",
    "\n",
    "from pycbc.waveform import * #get_td_waveform, get_fd_waveform\n",
    "import pylab\n",
    "import h5py"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "Collapsed": "false"
   },
   "outputs": [],
   "source": [
    "def one_sided_planck_taper(e, n, N):\n",
    "    if n == 0:\n",
    "        return 0\n",
    "    \n",
    "    if n >= e * N:\n",
    "        return 1\n",
    "    \n",
    "    z_plus = N * e * (1.0 / n + 1.0 / (n - e * N))\n",
    "    \n",
    "    if n < e * N:\n",
    "        return 1.0 / (np.exp(z_plus) + 1.0)\n",
    "    else:\n",
    "        return 1.0\n",
    "\n",
    "def apply_tapering(td_waveform, e):\n",
    "    N = len(td_waveform)\n",
    "    bound = int(e * N)-1\n",
    "    tapered_waveform = td_waveform.copy()\n",
    "    for n in range (0, bound):\n",
    "        tapered_waveform[n] = one_sided_planck_taper(e, n, N) * td_waveform[n]\n",
    "    return tapered_waveform\n",
    "\n",
    "def derivative_interpolant(x, deriv_i, deriv_f, x_i, x_f):\n",
    "    \"\"\"Evaluates a quadratic function Q(x) determined by the value of its\n",
    "    derivative at two locations. Note that this quadratic function is only\n",
    "    determined up to a constant. \n",
    "\n",
    "    Parameters\n",
    "    ----------\n",
    "    x : float\n",
    "        x-coordinate at which to evaluate the quadratic function Q.\n",
    "    deriv_i : float\n",
    "        value of the derivative of the quadratic function Q at x_i.\n",
    "    deriv_f : float\n",
    "        value of the derivative of the quadratic function Q at x_f.\n",
    "    x_i : float\n",
    "        x-coordinate such that Q'(x_i) = deriv_i\n",
    "    x_f : float\n",
    "        x-coordinate such that Q'(x_f) = deriv_f\n",
    "\n",
    "    Returns\n",
    "    -------\n",
    "    q_x : float\n",
    "        The quadratic function evaluated at x.\n",
    "    \"\"\"\n",
    "\n",
    "    linear_term = (deriv_i * x_f - deriv_f * x_i) * x\n",
    "    quadratic_term = 0.5 * (deriv_f - deriv_i) * x**2\n",
    "    q_x = (quadratic_term + linear_term) / (x_f - x_i)\n",
    "    return q_x\n",
    "\n",
    "def ddeltaphidf_early_inspiral(f, total_mass, beta, b):\n",
    "    \"\"\"Evaluates the derivative of the phase change in the early inspiral with\n",
    "    respect to the frequency at some frequency f. The phase change in the early\n",
    "    inspiral is given by beta * v ** b, where v = (pi * total_mass * f) ** (1/3)\n",
    "    The derivative is then given by beta * b * v ** (b-1) * dv/df, where dv/df\n",
    "    is given by (1/3) * (pi * total_mass * f) ** (-2/3) * pi * total_mass,\n",
    "    or (1/3) * v ** -2 * pi * total_mass.\n",
    "\n",
    "    Parameters\n",
    "    ----------\n",
    "    f : float\n",
    "        The frequency, in Hz, at which to evaluate the derivative.\n",
    "    total_mass : float\n",
    "        The total mass of the binary, in solar masses.\n",
    "    beta : float\n",
    "        The ppE parameter beta.\n",
    "    b : float\n",
    "        The ppE parameter b.\n",
    "\n",
    "    Returns\n",
    "    -------\n",
    "    deriv : float\n",
    "         The value of the derivative at the frequency f.\n",
    "    \"\"\"\n",
    "\n",
    "    total_mass_in_seconds = total_mass * lal.MTSUN_SI\n",
    "    v = pow(np.pi * total_mass_in_seconds * f, 1. / 3.)\n",
    "    deriv = b * beta * np.pi * total_mass_in_seconds * pow(v, b - 3) / 3.0\n",
    "    return deriv\n",
    "\n",
    "def ddeltaphidf_late_inspiral(f, total_mass, epsilon):\n",
    "    \"\"\"Evaluates the derivative of the phase change in the late inspiral with\n",
    "    respect to the frequency at some frequency f. The phase change in the late\n",
    "    inspiral is given by epsilon * v, where v = (pi * total_mass * f) ** (1/3).\n",
    "    The derivative is then given by epsilon * dv/df, where dv/df\n",
    "    is given by (1/3) * (pi * total_mass * f) ** (-2/3) * pi * total_mass,\n",
    "    or (1/3) * v ** -2 * pi * total_mass.\n",
    "\n",
    "    Parameters\n",
    "    ----------\n",
    "    f : float\n",
    "        The frequency, in Hz, at which to evaluate the derivative.\n",
    "    total_mass : float\n",
    "        The total mass of the binary, in solar masses.\n",
    "    epsilon : float\n",
    "        The ppE parameter epsilon.\n",
    "\n",
    "    Returns\n",
    "    -------\n",
    "    deriv : float\n",
    "         The value of the derivative at the frequency f.\n",
    "    \"\"\"\n",
    "\n",
    "    total_mass_in_seconds = total_mass * lal.MTSUN_SI\n",
    "    v = pow(np.pi * total_mass_in_seconds * f, 1. / 3.)\n",
    "    deriv = epsilon * np.pi * total_mass_in_seconds * pow(v, -2) / 3.0\n",
    "    return deriv\n",
    "\n",
    "def light_ring_frequency_in_hz(total_mass):\n",
    "    \"\"\"The light ring frequency for a nonspinning BH. \n",
    "\n",
    "    Parameters\n",
    "    ----------\n",
    "    total_mass : float\n",
    "        The total mass of the binary, in solar masses.\n",
    "\n",
    "    Returns\n",
    "    -------\n",
    "    f_LR : float\n",
    "         The light ring frequency, in Hz.\n",
    "    \"\"\"\n",
    "\n",
    "    c = 2.998e8 # m/s\n",
    "    GM_sun = 1.327e20 # m^3/s^2\n",
    "    f_LR = c**3 / (6 * np.pi * GM_sun * total_mass)\n",
    "    return f_LR\n",
    "\n",
    "def ringdown_frequency(fd_waveform, total_mass):\n",
    "    \"\"\"Numerically finds the ringdown frequency, f_RD, given a frequency\n",
    "    domain waveform. The ringdown frequency is as defined in:\n",
    "    https://arxiv.org/pdf/1508.07253.pdf\n",
    "\n",
    "    Parameters\n",
    "    ----------\n",
    "    fd_waveform : FrequencySeries\n",
    "        The frequency domain waveform of the coalescence.\n",
    "    total_mass : float\n",
    "        The total mass of the binary, in solar masses.\n",
    "\n",
    "    Returns\n",
    "    -------\n",
    "    f_RD : float\n",
    "         The ringdown frequency, in Hz.\n",
    "    \"\"\"\n",
    "\n",
    "    light_ring_index_array = np.where(fd_waveform.sample_frequencies.data \\\n",
    "      > light_ring_frequency_in_hz(total_mass))\n",
    "    if(len(light_ring_index_array[0]) == 0):\n",
    "        #Short approximant\n",
    "        return 0.018 / lal.MTSUN_SI * total_mass\n",
    "    light_ring_index = light_ring_index_array[0][0]\n",
    "    four_times_light_ring_index = np.where(fd_waveform.sample_frequencies.data \\\n",
    "      > 2 * light_ring_frequency_in_hz(total_mass))[0][0]\n",
    "    mindex = np.argmin(np.gradient(np.unwrap(np.angle( \\\n",
    "      fd_waveform.data[light_ring_index:four_times_light_ring_index]))))\n",
    "    if(mindex == 0):\n",
    "        #Short approximant\n",
    "        return 0.018 / lal.MTSUN_SI * total_mass\n",
    "    f_RD = fd_waveform.sample_frequencies[mindex + light_ring_index]\n",
    "    return f_RD\n",
    "\n",
    "def apply_ppe_correction(fd_waveform, total_mass, beta, b, f_lower, epsilon, delta_f):\n",
    "    \"\"\"Applies the parameterized post-Einsteinian corrections to a waveform\n",
    "    in the frequency domain such that the derivative of the phase is continuous\n",
    "    across the different frequency regimes, where a different correction is\n",
    "    applied in each one. These frequency regimes are:\n",
    "    * Up to f_low:\n",
    "    No correction is applied. The waveform is only defined above\n",
    "    the frequency f_low, so the content contained in frequencies below f_low\n",
    "    are unphysical.\n",
    "    * Between f_low and Mf = 0.018:\n",
    "    The beta-ppe correction is applied, to the phase through\n",
    "    delta phi = beta * v ^ b, where v = (pi * M * f) ^ (1 / 3).\n",
    "    * Between Mf = 0.018 and f = 0.75f_RD, the ringdown frequency:\n",
    "    The epsilon-ppe correction is applied, also to the phase, through\n",
    "    delta phi = epsilon * v.\n",
    "    * After f = 0.75f_RD, no correction is applied.\n",
    "\n",
    "    In between these four frequency ranges, we also have three transition\n",
    "    regions across which the derivatives of the four ranges are matched at\n",
    "    each end. The width of this transition region is set by delta_f.\n",
    "\n",
    "    Parameters\n",
    "    ----------\n",
    "    fd_waveform : FrequencySeries\n",
    "        The frequency domain waveform of the coalescence.\n",
    "    total_mass : float\n",
    "        The total mass of the binary, in solar masses.\n",
    "    beta : float\n",
    "        The ppE parameter beta.\n",
    "    b : float\n",
    "        The ppE parameter b.\n",
    "    f_lower : float\n",
    "        The frequency at which the physical waveform begins. The content of\n",
    "        the waveform below this frequency is unphysical.\n",
    "    epsilon : float\n",
    "        The ppE parameter epsilon.\n",
    "    delta_f : float\n",
    "        The width of the transition region between each frequency regime.\n",
    "\n",
    "    Returns\n",
    "    -------\n",
    "    new_fd_waveform : FrequencySeries\n",
    "         The frequency domain waveform of the coalescence, after applying\n",
    "         the ppE corrections.\n",
    "    \"\"\"\n",
    "\n",
    "    total_mass_in_seconds = total_mass * lal.MTSUN_SI\n",
    "    pi_M = np.pi * total_mass_in_seconds\n",
    "    new_fd_waveform = fd_waveform.copy()\n",
    "    #  Defines up to where to apply the beta-ppe correction as well as up\n",
    "    #  to where to apply the epsilon-ppe correction.\n",
    "    freq_IM_begin = 0.018 / total_mass_in_seconds\n",
    "    freq_IM_end = 0.75 * ringdown_frequency(fd_waveform, total_mass)\n",
    "\n",
    "    #  Defines the boundaries of the transition regions:\n",
    "    #  Transition region between No Correction and Beta Correction:\n",
    "    f_1 = f_lower - 0.5 * delta_f\n",
    "    f_2 = f_lower + 0.5 * delta_f\n",
    "    #  Transition region between Beta Correction and Epsilon Correction:\n",
    "    f_3 = freq_IM_begin - 0.5 * delta_f\n",
    "    f_4 = freq_IM_begin + 0.5 * delta_f\n",
    "    #  Transition region between Epsilon Correction and Constant Correction:\n",
    "    f_5 = freq_IM_end - 0.5 * delta_f\n",
    "    f_6 = freq_IM_end + 0.5 * delta_f\n",
    "\n",
    "    #  The values of the derivatives of the phase change at each endpoint of\n",
    "    #  the transition region. The derivative is then linearly interpolated\n",
    "    #  across the transition region using the `derivative_interpolant`, which\n",
    "    #  returns the integral of the linear interpolant, which is the phase\n",
    "    #  change itself.\n",
    "    ddelphidf_1 = 0.0\n",
    "    ddelphidf_2 = ddeltaphidf_early_inspiral(f_2, total_mass, beta, b)\n",
    "    ddelphidf_3 = ddeltaphidf_early_inspiral(f_3, total_mass, beta, b)\n",
    "    ddelphidf_4 = ddeltaphidf_late_inspiral(f_4, total_mass, epsilon)\n",
    "    ddelphidf_5 = ddeltaphidf_late_inspiral(f_5, total_mass, epsilon)\n",
    "    ddelphidf_6 = 0.0\n",
    "\n",
    "    #  As `derivative_interpolant` returns an integral, it is only defined up\n",
    "    #  to a constant. The accumulated phase change must separately be kept\n",
    "    #  track of, such that the phase change is continuous across the different\n",
    "    #  frequency ranges, as well as the derivative of the phase change.\n",
    "    delphi_1 = derivative_interpolant(f_1, ddelphidf_1, ddelphidf_2, f_1, f_2)\n",
    "    delphi_2 = derivative_interpolant(f_2, ddelphidf_1, ddelphidf_2, f_1, f_2)\n",
    "    delphi_3 = derivative_interpolant(f_3, ddelphidf_3, ddelphidf_4, f_3, f_4)\n",
    "    delphi_4 = derivative_interpolant(f_4, ddelphidf_3, ddelphidf_4, f_3, f_4)\n",
    "    delphi_5 = derivative_interpolant(f_5, ddelphidf_5, ddelphidf_6, f_5, f_6)\n",
    "    delphi_6 = derivative_interpolant(f_6, ddelphidf_5, ddelphidf_6, f_5, f_6)\n",
    "\n",
    "    #  The accumulated phase change across the frequency ranges:\n",
    "    phase_change_1 = -delphi_1\n",
    "    phase_change_2 = delphi_2 + phase_change_1 - beta * pow(pi_M*f_2, b/3.)\n",
    "    phase_change_3 = -delphi_3 + phase_change_2 + beta * pow(pi_M*f_3, b/3.)\n",
    "    phase_change_4 = delphi_4 + phase_change_3 - epsilon * pow(pi_M*f_4,  1/3.)\n",
    "    phase_change_5 = -delphi_5 + phase_change_4 + epsilon * pow(pi_M*f_5, 1/3.)\n",
    "    phase_change_6 = delphi_6 + phase_change_5\n",
    "    \n",
    "    #Frequency indices\n",
    "    freqs = np.array(new_fd_waveform.sample_frequencies.data)\n",
    "    i_1 = np.searchsorted(freqs, f_1)\n",
    "    i_2 = np.searchsorted(freqs, f_2)\n",
    "    i_3 = np.searchsorted(freqs, f_3)\n",
    "    i_4 = np.searchsorted(freqs, f_4)\n",
    "    i_5 = np.searchsorted(freqs, f_5)\n",
    "    i_6 = np.searchsorted(freqs, f_6)\n",
    "\n",
    "    # Apply the ppE correction over the various ranges:\n",
    "    vels = pow(pi_M * freqs, 1.0/3.0)\n",
    "    phase_correction = np.ones_like(freqs, dtype=complex)\n",
    "\n",
    "    # Transition from No Correction to Beta Correction:\n",
    "    phase_change = \\\n",
    "        derivative_interpolant(freqs[i_1:i_2], ddelphidf_1, ddelphidf_2, f_1, f_2)\n",
    "    phase_correction[i_1:i_2] = np.exp((phase_change + phase_change_1) * 1j)\n",
    "\n",
    "    #  Apply Beta Correction:\n",
    "    phase_change = beta * pow(vels[i_2:i_3], b)\n",
    "    phase_correction[i_2:i_3] = np.exp((phase_change + phase_change_2) * 1j)\n",
    "\n",
    "    # Transition from Beta Correction to Epsilon Correction:\n",
    "    phase_change = \\\n",
    "        derivative_interpolant(freqs[i_3:i_4], ddelphidf_3, ddelphidf_4, f_3, f_4)\n",
    "    phase_correction[i_3:i_4] = np.exp((phase_change + phase_change_3) * 1j)\n",
    "\n",
    "    #  Apply Epsilon Correction:\n",
    "    phase_change = epsilon * vels[i_4:i_5]\n",
    "    phase_correction[i_4:i_5] = np.exp((phase_change + phase_change_4) * 1j)\n",
    "\n",
    "    # Transition from Epsilon Correction to Constant Correction:\n",
    "    phase_change = \\\n",
    "        derivative_interpolant(freqs[i_5:i_6], ddelphidf_5, ddelphidf_6, f_5, f_6)\n",
    "    phase_correction[i_5:i_6] = np.exp((phase_change + phase_change_5) * 1j)\n",
    "\n",
    "    # Apply Constant Correction:\n",
    "    phase_correction[i_6:] = np.exp(phase_change_6 * 1j)\n",
    "\n",
    "    new_fd_waveform.data = new_fd_waveform.data * phase_correction\n",
    "\n",
    "    return new_fd_waveform"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "Collapsed": "false"
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/cvmfs/oasis.opensciencegrid.org/ligo/deploy/sw/pycbc/x86_64_rhel_7/virtualenv/pycbc-v1.18.3/lib/python2.7/site-packages/ipykernel/__main__.py:3: H5pyDeprecationWarning: The default file mode will change to 'r' (read-only) in h5py 3.0. To suppress this warning, pass the mode you need to h5py.File(), or set the global default h5.get_config().default_file_mode, or set the environment variable H5PY_DEFAULT_READONLY=1. Available modes are: 'r', 'r+', 'w', 'w-'/'x', 'a'. See the docs for details.\n",
      "  app.launch_new_instance()\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "from numpy import unravel_index\n",
    "injection_file = h5py.File(name=\"/home/gabriel.bonilla/parameter_estimation/simple_injections/attempt_14_ppe_on_gr_imrphenomd_or/ppe_inference_test_14.hdf\")\n",
    "ells = injection_file['samples']['loglikelihood']\n",
    "index = unravel_index(np.argmax(ells), np.shape(ells))\n",
    "samples = injection_file['samples']\n",
    "coa_phase = samples['coa_phase'][index]\n",
    "mass1 = samples['mass1'][index]\n",
    "mass2 = samples['mass2'][index]\n",
    "ppe_beta = samples['ppe_beta'][index]\n",
    "tc = samples['tc'][index]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "Collapsed": "false"
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "31.173871109314497"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mass1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "Collapsed": "false"
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "28.906944585938316"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mass2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "Collapsed": "false"
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.6493721837751365"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ppe_beta"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "Collapsed": "false"
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(1e-26, 1e-19)"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "time_buffer = 16\n",
    "sample_rate = 2048\n",
    "tlen = sample_rate * time_buffer\n",
    "flen = tlen / 2 + 1\n",
    "delta_t = 1.0 / sample_rate\n",
    "delta_f = 1.0 / time_buffer\n",
    "f_lower = 20.0\n",
    "\n",
    "hptilde, hctilde = get_fd_waveform(approximant=\"IMRPhenomD\",\n",
    "                    mass1=mass1,\n",
    "                    mass2=mass2,\n",
    "                    delta_f = delta_f,\n",
    "                    f_lower=f_lower,\n",
    "                    ra = 2.2,\n",
    "                    dec = -1.25,\n",
    "                    inclination = 2.5,\n",
    "                    coa_phase = 1.5,\n",
    "                    polarization = 1.75,\n",
    "                    #distance = 100,\n",
    "                    f_ref = 20)\n",
    "\n",
    "hptilde0, hctilde0 = get_fd_waveform(approximant=\"IMRPhenomD\",\n",
    "                    mass1=30,\n",
    "                    mass2=30,\n",
    "                    delta_f = delta_f,\n",
    "                    f_lower=f_lower,\n",
    "                    ra = 2.2,\n",
    "                    dec = -1.25,\n",
    "                    inclination = 2.5,\n",
    "                    coa_phase = 1.5,\n",
    "                    polarization = 1.75,\n",
    "                    #distance = 100,\n",
    "                    f_ref = 20)\n",
    "\n",
    "plt.plot(hptilde.sample_frequencies,np.abs(hptilde.data))\n",
    "plt.plot(hptilde0.sample_frequencies,np.abs(hptilde0.data))\n",
    "plt.semilogx()\n",
    "plt.semilogy()\n",
    "plt.xlim(40,1000)\n",
    "plt.ylim(1e-26,1e-19)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "Collapsed": "false"
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7faa327b3350>"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "array_inj = injection_file[\"data\"][\"H1\"][\"stilde\"][:]\n",
    "flen = len(array_inj)\n",
    "tlen = 2*(flen - 1)\n",
    "delta_t = 1.0/2048.0\n",
    "fs_inj = FrequencySeries(array_inj,delta_f=1.0/(tlen*delta_t))\n",
    "ts_inj = fs_inj.to_timeseries()\n",
    "\n",
    "plt.plot(ts_inj.sample_times[17000:17300],ts_inj[17000:17300],label=\"beta = 0\")\n",
    "plt.legend()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "Collapsed": "false"
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.01, 100.0)"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYYAAAECCAYAAAD6oXArAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi41LCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvSM8oowAAIABJREFUeJzt3Xd4VFX6wPHvmUkjhQApBBIgJJQQepFepYOIXbD81EVZXXtnrcuufd1Vsbv2hgUVRUAQqSpdeofQQXovKXPP749JmUkmyUym3STv53nymLlz77kHGe47p71Haa0RQgghCliCXQEhhBDmIoFBCCGEEwkMQgghnEhgEEII4UQCgxBCCCcSGIQQQjiRwCCEEMKJBAYhhBBOQgJ1I6XUJcBwoCbwntZ6ZqDuLYQQwn1etRiUUu8rpQ4qpdYWOz5EKbVJKbVVKTUOQGs9WWt9C3ArcLU39xVCCOE/3nYlfQgMcTyglLICrwNDgUxgtFIq0+GUx/LfF0IIYUJeBQat9XzgaLHDnYGtWussrXUO8AUwUtk9D0zXWv/hzX2FEEL4jz/GGJKB3Q6v9wBdgDuBAUCsUqqJ1votVxcrpcYCYwGioqI6ZmRk+KGKQghRNS1fvvyw1jrBmzICNvistZ4ATHDjvHeAdwA6deqkly1b5u+qCSFElaGU2ultGf6YrroXaODwOiX/mNuUUiOUUu+cOHHCpxUTQghRPn8EhqVAU6VUY6VUGDAK+MGTArTWU7TWY2NjY/1QPSGEEGXxdrrqRGAh0FwptUcpNUZrnQfcAcwANgBfaa3XeV9VIYQQgeDVGIPWenQpx6cB0yparlJqBDCiSZMmFS1CCCFEBZkyJYZ0JQkhRPCYMjAIIYQIHlMGBpmVJIQQwWPKwCBdSUIIETymDAxCCCGCRwKDEEIIJ6YMDDLGIIQQwWPKwCBjDEIIETymDAxCCCGCRwKDEEIIJ6YMDDLGIIQQwWPKwCBjDEIIETymDAxCCCGCRwKDEEIIJxIYhBBCODFlYJDBZyGECB5TBgYZfBZCiOAxZWAQQggRPBIYhBBCOJHAIIQQwokEBiGEEE4kMAghhHBiysAg01WFECJ4TBkYZLqqEEIEjykDg99tnAoHNwS7FkIIYUohwa5AwJ3cD19cY/+9fntoew20vgIi6wS3XkIIYRLVr8Vgy7H/t/kwMPJg+oPwYjP48nrYNB1sucGtnxBCBFn1azEUyLgI2l8L+1fDqomw+ivY8ANEJUCbq6HdNVC3ZbBrKYQQAVd9A0OBem3sPwP/CVt+hpWfweK3YeFrUK9tflfTlRAVF+yaCiFEQEhgKGANhYxh9p8zR2DtJHuQ+OlhmPkYNBtsb0U0HWQ/VwghqigJDK5ExUGXv9p/DqyDlZ/bu5o2/giR8dDmKmg72t7SEEKIKqb6DT57qm5LGPw03LceRn8JqT1g6bvwdi94sycsfANOHwp2LYUQwmdMGRhMufLZGgrNh8BVH8P9m2DYi/ZjM/4O/82AiaNhwxTIywl2TYUQwium7ErSWk8BpnTq1OmWYNfFpcg60PkW+8/BDUVdTZumQY069sHqdtfYB6+VCnZthRDCI6ZsMVQqiS1g0L/g3nVw7SRI6wPLP4R3+sBbvWDRW3D2aLBrKYQQbjNli6FSsoZA04H2n3PHYM0kWPGpfVbTz49DxnBofz2k9QWLNdi1FUKIUklg8IcatYu6mv5cYw8Qq7+Edd9BzRT7wrp210Dt1GDXVAghSpCuJH9Lag1Dn7cPWF/xASQ0h3kvwCtt4aOLYfXXkHsu2LUUQohC0mIIlJBwaHWZ/ef4bnsajhWfwLc3Q0SsfcC6/XVQr50MWAshgkoCQzDUagB9HoJeD8COBfYA8ccn9vURdVvbA0SbqyTjqxAiKKQrKZgsFvsspsvfhQfy10ZYrPYB6/80h69vhK2/gGELdk2FENWItBjMQgashRAmIS0GMyoxYN2saMD645Gw9ltZYS2E8BtpMZhZ8QHrlZ/bxyMm3QSRcfYWRIcbIL5psGsqhKhCAtZiUEqlKaXeU0pNCtQ9q5RaDaDvw3D3Krj2G2jYDRa9Ca91gg+G2VNy5J4Pdi2FEFWAV4FBKfW+UuqgUmptseNDlFKblFJblVLjALTWWVrrMd7cT2AfnG46AEZ9Bveuh/5Pwsl98O0t9gHr6Q/DgfXBrqUQohLztsXwITDE8YBSygq8DgwFMoHRSqlML+8jXImpC73ugzv/gP/7HtIvhKXvwZvd4N2B9gHsnDPBrqUQopLxKjBorecDxTPEdQa25rcQcoAvgJHe3EeUw2Kx52C68gO4fyMMesqer+n72+E/GfDjfbB/VbBrKYSoJPwxxpAM7HZ4vQdIVkrFKaXeAtorpf5e2sVKqbFKqWVKqWWHDskGOB6LiudE+1s5/9dFcNN0aD7MvkXp273hnb6w7APIPhXsWgohTCxgg89a6yNa61u11ula62fLOO8drXUnrXWnhISEQFXP7wxDA7D76Fn+Nz+Lt+Zt40x2Hje8v4Tftx326b3ajp/JJW/8Do26w2Vv21sRQ1+wT3H98R54sTn8cCfsWQ5a+/Tejt6Zv41lOyTluBCVjT8Cw16ggcPrlPxjbjPlDm5e+HrZbtIemca+4+e49t3FPD1tA89N38i/Z2xi3uZD3PPFSu7+YgW2/OCx59hZ9hw767KsaWv20/KJnzifa+PXLYd579ftZOfZuPfLlew+erYwAG38s6hVcNYaw/fhF2H7668wZha0utSeFvzdCzn5chfmf/YMx4/4vnX2zLSNXPHWQp+XK4TwL3+sY1gKNFVKNcYeEEYB13hSgJl2cNt/4hy1I8OICHV/D4WHJq3ij13HmXVfHwB+WLUPgM0HTjk98M/m5AFw8FQ236/cx9UXNKB7ejw9n58DwI7nhheee/h0Nrd8vIwVu44DsPf4Oa57bzEAqXGRfLdiL8fP5nDPgGaF16SOm0rj+Ciu69qIf/1on6k0st0F0OACGPwsrPmanVMm0PvE82RveZncVpewpcEVZHYeSK6hCbEolFJ8snAH/VvUpX6tGp7+7xNCVEJeBQal1ESgLxCvlNoDPKm1fk8pdQcwA7AC72ut13ld0yDQWtPt2dn0z0jkvRsvcPu6r5btcXodarU3zGyGxtClnzfumzXMf6if07H1+06y7/g5bv54mdPxM9l5hb+P+cj+3s4jZwmxOmdm3X74TGFQuPuLlczbfIjakWGcOJdLh4YDeSQniVYqi1HWOYxc8wOZa7/k4OxU3j7dk7xWV/PRKnvL4/Hv1/G3vuk8NCSjzD/7+VwbYz5aSq0aYSXeO52dx9NTN/Do8BZEhVn5YuluhrepR82I0DLLFEIEltJ+7GOuKKXUCGBEkyZNbtmyZYtvCz+2E15pAyPfsOcfKkN2no3mj/0EOH97txmaF2du4qYeqSTGRBQeP3DyPI9NXsvP6w8AcEm7+qQlRPPfnzcDMLpzQyYu2eV2VbOeGUbaI9PcPt9bkZxnuHURo62z6WDZSrYOYYZxARNtF7LQyAQUtSJDOX42l/X/HMyrs7fy09o/mfNAXwC6PDOL1sm1mLXhgFO5Bf/vXp61mZdnbeG+gc0ID7Hw7PSNDG9Tj9ev6RCwP6MQVZ1SarnWupM3ZZgyJYZZupLO5dizmioFczYdJOvQGcb0bMzavSd4c+423py7DYBvbutGx0Z1eP6njYVBAWDyyn1O5XkSFADenLfNyz+BZ84Swde2vnxt60tztYtR1jlcZl3AxdaFbDfq8qWtH5PO9gFiyXxiRuF1P6zaR0SIhQMnszlw8kCp5efaDAAU8Oz0jQBs3H/Sn38kIUQFVPskemdz8thx+AyLso4UHtt15Cx/7DrGuVx7YNAabvpgKf/6cT05eQaHT2c7lfH8T5s4k53Ht394NMZern/P2OTT8jyxSTdkfN4NdM5+g3ty/sZBajMu9AsWht/Bm6Ev0duyCoX9QX/XxBWM/WR5qWW9MXcrAPlxAYulqLvrtEOXmK8cP5vDmA+XcvJ8rs/LFqI6MGWLwaErya/3OXEul57PzeZU/sPpiYsy+eePRekkfrm/T4lrmj02vcSxJduP0vLJGSWOVwXZhDHZ6MnknJ6kq71cbZ3L5db5DLUuZY+O58u8vnxl68sBSt9U6IWfNvG3vk04esYeUK0OgSHE4vzd5FyOjbM5ecRFh1e4zi/O3MQvGw/S5h8znboAhRDuMWWLQWs9RWs9NjY21m/3OHjqPG3HzywMCoBTUAAY8eqvfrt/ZbRNJ/NM3rV0y36N23PuYruRxP2hk/g9/E7eDf03/S3LseJ6U6Fcm1E42P78TxsLj+89fg7D0Nz26XKuf28xLZ74iY5PzeLk+Vz+PWMjr8wqf4xp84FThTO8APJsReNm2Xk23l2QRV5BcyXADEOz9aAsKBSViylbDIGwfv9JIKnMc87myM5pruQQylSjK1ONrjTMO8DV1jlcaZ3PAOt/+FPX5itbH76y9WOPLlqg2PTRopZW8fkOd3+5kulr/3Q6dvxMLq/PsY+xDMhMJDUuipdnbSYxJoKnp23g1j7pXNe1IfM3H+aR79YAkFK7Br8+fKFTOW/M2cYrv2whKjyE0Z0b+vJ/AwA5eQahVvu0XlcmzN7Cy7O2MO2uXmQkxTh1owlhVtU2MPy4ej/QrNzzRNl26br8O28UL+VdwYWWFYyyzuEO6/fcYf2eBUZrJtouZJbRgbwyPmpTVu0rcUxTFD2GTyjZcnt3QRZTVu1j7/Fzhcf2HLP/7hh4Tp23tyS2HDiNzdC88ssWxvRsTGwN76fIns+1kfH4T2VO412+8xgAwyYsoFfTeD4Z06VC99py4BQDX5rP//6vEwMz61a4zkK4w5RdSVVt5bMvlfeF87IOyYGpSDF5hDDTuIC/5D5Ez+xXmGC7lKaWPbwV9jILw+9gXMhEUtV+t8t7cebmsu9naKeg4GjyypKTAN7/bTv3fLmSCb9s4ZmpGwqPF6w2v/mjpYXTit1VsJbki6W7Sz3HMUgt2FLx1CcrdtsXNv5UrGUlhD+YMjAEYozBjGpHhnJFx5RS3599fx/Wjh9c6vtbnh7Kf69qx5Q7ehYeu6t/U4a3rudxXWLCK96Y3Ec8L+ddQc/sCdyY8yArjKbcbJ3K3PD7+Tz0KS62/E44ZW9N6qoV4Y49x86Sned6PGFG/kP1y2W72X/iHKt2Hyf9kWnM33yIWRsOMuEX+3iGzdCcz3XuRjydncc3y/eUKDNQvOmA+m3rYbYflvTrwn2mDAzV1YonBvHilW1pkhjtdLxVck0iw6w0jo8iMiyE5Y8NKHxvWOuicZKCFdatU+wBtVOj2tw3sBmvX1v6ArIBLRLZ8dxw7upftD3oVZ1SWFNGAHKXgYW5RnvG5t5P9+xXeSH3KlLUISaEvcbi8NsZH/IBrVQW4LtFlvd95Zxe/P3fthf+nuMwAP3A16tYmp/g7//eX+J0zZiPlpLxuH1h49EzOXy1bDePfreG+79excr8b+64qLVhaIovGNXFzkp/ZBpXucgf9djkNYXTesuycNthpq0p2fJatuMoR05nuxxkv/bdxfR7cW65ZQtRoNqOMbgrJjzEaeaSo4ykGKdkdQUm3tKVWRsO8N6v211c5ezbv3WnQe1Ip2OTb+9BK4fpr09c1JKOjWoXDnDWiSpKN/HGtR1JHTe1RLnr/zm4MFCUxZJf5n0Dm5GdZ+PteVlc1KY+AJ/f0oUN+08VptTwxkFq84btEt60XUx3yzquts5llHUuN4T8zAajAZNsvZls68kRvGslLtnuXjbXXJvOH2cqae4me0LBjxfuYPqaP1nosMalYPbTf2Zu4tXZ9gf50TM5hX8Hg1vW5e3rixadHj3jvJbCZmiWuMg4++ki++LHv/Ute4r2vhPn+dtnfzhNw83JMwqTFaYlRDH7/r5lluHos8U76Z9Rl6TYiPJPdiF13FQeHpLBbX3TK3S9MCdTthjMNMbw9vUdS33vy7HdCn93TOvQuXEdHhnWgrkP9C0xj37zU0OZdV9vAB6/KJMODWuTEBNOQkzRvP3oYt046QlRTnP/S5sB4ygyLMQpMDSra2+FfFps8NNx0HTckAwm396D3s3ss4m6p8czpmfjcu/lCY2F34zW3JV7Jxdkv8GjuX/hPOE8HvoZi8Lv4J3Q/zDIspQQfL/wzdGS7Uedvv0XWLHrWOHvT3y/jkPFFjNe87/FTF29vzAoFDdjnfPK70OnXO/DvfvoWTo/PYvr31vMw5NWFx7/cmnR6vgr3vyd1HFTOXU+t8Tf+d8+W86xMzk8NnkNBx3ukXXoDP+bn8W+4+f4fuVep2m8nZ+eVZjQEeDgyfM8+t1a/vLhUpd1dJfj9OMjp7PZfdR1ZmBReZiyxWCWlBgPD8mgRlhRVtWoMCtnHKawxkYWzWwZ3qYeb86rydq9J7Eo+8M7NT6qRJlhIRaaJMaw/LEBTt/8i/vHiEz+McX+Td2bxV4FCu6VFBtBr6bxLNhymI/+0tmp20opRbsGtUpce3mHFL75w7l/PaV2jcJZQBV1kig+sw3gM9sAmqg9XGGdz2XWXxlkXc5hXZPvbT342taHjdr300xLc+kbv5d7zu2f/1Hm+4dOZZMQE84T36/l8GnXYym9XrBn0D14yjnwPPzNGq6+oCHvLshiWf6Mptb/mFlizGfamj9Zt+8kO4+cLWxtFHh62gaenmYfYB/QIrHw+MFT2dw1cQUnzuXSJjmWvPyB9/X7T3Iux+b0WXeHqzxrFzw9C0MjCwsrOVMGBrPonh6H4fDh//rW7gybsACAn+/tXeL8z8Z0Zeuh0259oy/vYX9jj8bUigwjLrr04OGJ167pwPQ1+2mSGF2YQjzU6t6QZruGtUoEhuRa3gcGR1t1Cs/lXcO/866mt2U1V1jncb11JmNCprPGSGWSrQ/f27pznBif3dOteh087fE1l7z+G1d2SuHjhTsrdE9XXYOuujN3Hin/m/msDQdLHHt88toSx+7/emVht+TFbeszYXT7UsvcffQseYYmNa6oC/Tv367h2ctaO2UPFpWXKbuSgslx1o9S9m/4ACPa1iezfk3Wjh/MjueG07RuyQdUbGQoHRvVLnH8hm6NKlSXS9on06tp6bvY3dg9FbCPBbx0ddsyy4qPDuf6bvbzn72sNXf1b0rXxnFu1cPqItBpbU8Z8smYzgC8dHVbHhrS3K3yymLDyhyjPbfn3kPn7Dd4MvcGAMaHfsSS8L/xTuh/GGZZVO6spmDae/wcL7uxYttMpq35s3DW1Q/FZoSdOOs8TtLrhTn0e3Gu01TciUt2OXUhFbQmtNYszjrisnUhzKvathjapMQyycUXuiiH5rRC0bJ+LC9f3Y4B+YuKivf/L3tsQLlTCcePbMXyXcdcdtNUlGNTvXt6vEfXxkeHc99A9xf3uRrD7ty4DukJ0aQnRLP00QEkxIRz5HQ2L/zku8R/x4nhI9tgPrINJkPt4nLrfC62/s4g63JO6hr8ZOvMZKMHi4xMDPmO47X7vy6a0TVr/QEGZNZl0vI9PPD1Kqbd1YvM+jWdzi+eTNJxmvDP6w8wqGUSj3y3holLdvPUJa24rmvFviD528Y/T9Is0b+r0vNsBq/P2cbNvRoT5cVU8ECpdv+aCjKmKhS/jbuwxPtKKTLr1cz/3X7skvbJJQJCgfjocLfGAH68sxdPXdK6grUOri75LYv46DDapMQy94G+3OsQWAoGzj3Z5c5TG3VDns67jm7Zr3FNziP8ZOvMEOsSPg97hoXhd/BYyCc+n/pand388TIWZR3hgfxgsWL3MdqOn8mMdUUL7Do/84vTNeOnFO3HtXzXMbYcOMXEJfbFfztMuo5i3b4TDHl5Aa/NcT2Z4NT53MLWzpdLd5E6birHznjeWv1+5T5emrWZ/5SzcNMsTBm6/Jld9djZXGoAMREhJDtsVRkRauF8rv0bT+0o+6By8d3QqqvU+Ci3BhMdvwkVDE5Pvr0HhtZc5sagrjsMLPxutOJ3oxWP593EhZYVXGL9jf+zzuTmkOlsM+ox2daDH4zu7NRl58ISZXMcQ3r0O/u4xF/LSK/uuLL77XlZvD0vq/D10VIepte9u5jBrZK4vpzWRMHD2Z3xO8hfU4JzJl9X9h+3z+j678+biQyzcnOvtML39h4/R4/nZvPY8Bbc3CuNTxbZuxj2HDtH7TImjrjy2WL7tUt2HCnnTHMwZYshECufk2vbg8Lf+qYz8ZauzL6/L9/c1h2AV0a15x8jMmnuYhxBlG3+g/345rbuhOX3P0WHh9ChYW2nWTUj2tbnojaer8YuLpswphtd+GvufXTKfpNxuTdziFrcHzqJeeH3MTXs7/zNOpnGHqTiEEUe+HpV+Se5KauUFsOvWw+7HAwvrvHfp/HgpNXsO36OnDyD87k2l8Hmk0U7SR03lRs/XEp6sd0PNx84VeZU2g9+2+H0uuDcmeudpyB/vXw3N39U/hTfLQdO8fFCe5l/5O/VvvlP15MZbvxgSYmFlo5OnM3ltdlbMAI0um/KFkMgOc7jL9jsPj46nBt7+Hb+fnXRMC6ShnGRNKgTSdbhM4UBwtEd/ZqUWOU754G+hFhU4TROT50kmi9sF/KF7ULqcYRh1sUMsy7modCveIiv2GA0YLqtC1ONLmzTwcknVZ1l5xmcyc5zalXe/1XZgWfH4TMoBY3i7NO+Jy3fw6Tle7ikXX32HT/Pkh1HS7Rkn/zeHmTmbz5UorxBL823l1tK67e03FsFVP5oYsFss01/nqJ5UulfHodP+JUcm8H/5U/6APvq+9RxU7mrf1NGXdCg8JlTsKgSYPnOo/zjh/V8OqZL4ZT4x79fyw+r9vHizM3Me7Bv4f8TfzFli0FUfhNGtefV0e1pWDCl0aFF3zwppkTq7cbxUTSo47wCvKL2E8d7tmFcnjOerudfZXzu9ZwikntCvuGX8AeZGfYg94ZMIkPtQsYkAmPD/pO0fHIGYz5cWpiHqvgUaEdzNh6k74tz6fPvuSXe+2XjQZerx4ES02VX7znOtkOn+X2bcwLD1HFTeennzZTWM7Vmzwlmb3Se6ls8vckNDt/wf9lwgIMn7d1SOw6fYeXu44UpWFytxp/wyxa6Pze7xPFjZ3K4/M2FrNl7grb/nMmBk+dZv++k00wxV1OQfa3atxiEf8RGhjKibf3C143iIlm7t2h/50A9jv8kjg9sQ/nANpREjjHEuoTh1sXcaf2Ou0O+ZY+O5xdbe2YZHVlstCAH79Nxi9L9svEgHy/cwdjeZafQuKmM1dg5DrOfDp3K5sDJ86QnRLvcJvbi134D4MkRmSXee+WXLbx3QyenY3+eOE+tyFBGvFaU6n3J9qMs33nU6fML8OfJ8yXWnOx4bjh9i+WluurtkrmxStP+Xz87vd519CxXFsutFYipvxIYREB8eFNnOj01q/C148LB7unlr6dY8FA/vlux1+PU2I4OUpuPbYP52DaYBI5zoXUFAyzLuco6jxtCfua0jmC+0YZZtg7MMdpxjJrlFyo8lmvz7ME2eYVzGnXHabEXPG3/TA1oUZdZG5zHAhyNn1KU7+ufDr8XH6fo+uwv9Gpacvr35W+693C/5n+L3DrPG09N3cDP6w8wsl0yWw6e4skRLX1+D1MGhkDt+SwCJz46nGcubU2DOvkzwfKfDc3qRru1eU2DOpE09FFXE8AhavGlrR9f2voRTg49LGsZYPmDC60rGGZdgk0rVuomLDBaM9/WhlU6HRv+m45bnazff9Ll6m7D0Kzcc7xwuniBe75cWW6ZZQWF4hwz7v55omQuK2/2zfh9m2ezjlLHTS1z46XPFrlePb94+1EW53dRRYWF8MBg7xeXOjJlYDBLriThW9d0Kcp5VNBfe3f/Zk5TCl8Z1Y67vyj/QeBL2YQx2+jAbKMD5Glaqe0MsP5BX8sq7rR+xz0h33JS12Ch0ZIFRmt+NVqxQyfh3S4J1ddUF1ltb/1kOVarcvmeP53NDf72vT+vLz2oTV5Z/r4kr83Zymtztvo0P5UpA4Oo+oz83oDig38j2yWzdMfREonhAFrUC0TXjmKtTmNtXhovcwWxnKa7ZR29LGvoZVnD4NBlAOw2ElhoZLJUN2ex0YJdOhEJFBX307rg7Ez35txtQbmvP2Tn2QgP8U2rVgKDCIqCFoMnj9LmSTG8dV1Hbv3UeZFVk8ToCiW7c8cJopludGG60QXQNFIHCoPEQOtyrlLzADiga7HEyCj82axT0DLpTwTQ71uP0C8jsfwT3SCBQQRFwdhzWStZ+zZPcJrfDTCkVRJLHx3Az+sP8Mh3a4CS+av8R7FTJ7HTlsSntoEoDJqofXSxbOACyyY6WzYywmoffDypI1llpLFKp7PaSGOl0YSDlEywKISvrNl7QgKDqNyMwsBQ8r2I/Obw4JZJJQID2HMzXdOlYWFgcDNLgs9pLGzRKWyxpfCpbSCgSVGH6KI20tGymTaWLG61TCEkxN5vtl/XYbWRxiojnXU6lfVGQw5RC+mCEr7w3583M6pzA5+UJYFBBEW39DhmbThAqosVnPcObEZ4qIXLO6Tw92/XlFuWeR6rij06kT06kW8M+34d4eTQUu2grWUbbS3baKOyCscpAI7oGDYYDdmo7T8bjEZs1fXJxjf7cIjqpfPTv5R/khskMIig+EuPVIa2SipMCeAoKjyEBwdnuLjKtRFt6xfmojGbbML4QzfjD1szyJ8AU5PTtFC7aWHZSYbaRQvLLq6zzCJC2fc9yNMWdugktupktul6bDWS2aqTydL1OEPJ/19C+JoEBhEUSimXQaEibuye6rSAyexOEs1i3YLFthaFxywYNFb7ycgPGE3VXpqqPQywLC/sigLYp+uw1Uhmm67PNl2frTqZrUYyh6mJmdpOonKTwCAqPXdTMRe4pVdj/rdge/knBpCBhW06mW06malG18LjoeTRUB2gidpHutpLE8s+0tU+rrTMI1oVLc46pqPZqusXti626mS2GMnsIw4JGMJTpgwMsvJZ+FPHRnVMFxhKk0tIYcCACwq7o0CTxFGaWPbRRO2lqdpLE8teBlmXMVoVZag9o8PzA0V9thopbNX12aAbskcnIAFDlMaUgUFWPosCjeISOuGyAAAa2UlEQVQi3dr0vmZECCfPl0yi5sqgzLpc06Uhny8uuYiu8lD8SRx/GnH8ivPOgHU4aQ8Wlr00Ufaf7pb1XG4tSgx3TEezxmjMGt2YNUYaa4zG7CUeCRYCTBoYhCgw457e5HmwOcms+/ow4L/zyjzHYlE8c2lrth86w8KsyrGjlieOUpMluiZLHMYwAGI4SxO1lxaWXbRWWbS2bGesZSqhIfZmyH5dh0VGCxYZmSw0MmU1dzVW7QJDADLWCh/ydB/phDL23372stY0TYwu9f2xvdN4Z35Wqe9XdqeIZIVuygpbU6A/YJ9Om6F20caSRWfLRnpa1nKp1Z6quiAl+UyjE4uNFuRVv8dFtVVt/6ble1DVNWF0e87n2nho0mqn46M7NyzlCrtu6XFuBYYaoVbOmSD5mi9kE8Yq3YRVtiZ8YhsEaNLVPrpZ1tPbsrowJflJHclMoxMT8/qxXDdD/gVVbdU2MIjK718jWxYm27uheyqvzt5KRJiFi/M3CFq1+zjJtWswKDOJ8BDf5S2a92BfOj9TciFRalwkO9wYDzE3ZR/stiXzqW0gEWTT07KWQZZlDLUu4Yrw+aw2GvNc3mh+N1oFu7LCTyQwiErr+m6pXJ+/n+59A5tx38BmTlNXn760dSlXuubqO/A9A5oSGWblx9X7Wb3nBACJNSMqWuVK5zzhzDI6MsvoyD/ybmCk9TduD/mez8OeYbKtO4/n/oVT+G6fDGEOkv5RVAlKKY/XM7jDohRje6fTr3npycn+fUUbvr+9BwkxpY9vVAVniWCirT/9s1/kpdzLuciyiB/DHiFVBXYPBeF/EhiEAIa1TnJ5PCMpBoA7Lyx9Tc2VnRrQtkEt6kRVj/xG2YTxiu1yrs55nGh1jklh42muKvPUX1GcBAZR7b1weRteGdXeqcUxvHU9Zt/fh0Et7QEjxOr8T6Vv84QS5bia8Tbxlq4lD1YRy3Vzrsx5klxC+DDsBepR9ab+VlcSGES1l1K7BqEOD/5eTeN5/doOpCU4T2396C+d+XKs/UH/1nUd3Sq7W3qc7ypqQlm6PjfmPEQU53g37EXCyQl2lYQPSGAQIl95IxR9miXQJc3+oHe1viJY+0IE2ybdkLtz76ClZSfjQiYGuzrCByQwiGqvoAcoxGp/snu6qK6wnGq8eHKO0Z7384ZwU8gMulnWBbs6wksBCwxKqSil1EdKqf8ppa4N1H2FKE3xb/hdG8dxz4CmPHeZe9NcR7Stz4j8NRMVEVfKYPV7N3SqcJnB9HzeKHYaifwr5ANCcS9vlTAnrwKDUup9pdRBpdTaYseHKKU2KaW2KqXG5R++DJiktb4FuNib+wrhC8W/4VssinsGNCOujLQajl4d3Z5XR7ev8P2n39Or8HfHfastlbRPKpswnsy7kSaWfYyxTgt2dYQXvG0xfAgMcTyglLICrwNDgUxgtFIqE0gBduefVjXyCYgqwQyP4Z/v6x3sKvjEXKMds2ztuS3kB2pyJtjVERXkVWDQWs8HjhY73BnYqrXO0lrnAF8AI4E92INDmfdVSo1VSi1TSi07dKjkRvBC+JoZhgYiQ4taDNoUNaq4/+ZdSaw6y80hU4NdFVFB/hhjSKaoZQD2gJAMfAtcrpR6E5hS2sVa63e01p201p0SEkrOFRfCV8zaY1PaIHZlWUC3Xqfyo60rY6zTqcWpYFdHVEDABp+11me01jdprW/TWn8WqPsKESiefs9XDp1Y7rQSZtzTmy/GVo4FcxPyLiVKZXONtWSyQWF+/ggMe4EGDq9T8o+5TSk1Qin1zokTJ3xaMSEcBWp66aonB/H+jfaZRs3rxhTd3yEYxNYILbdeCTHhtEqO9U8lfWyzbsA8WxtuDJlJGLnBro7wkD8Cw1KgqVKqsVIqDBgF/OBJAVrrKVrrsbGxleMfgRBlia0RWrg2olZkaIn346PDndJxhJWRIlxXosUS79qGkaiOc5FlYbCrIjzk7XTVicBCoLlSao9SaozWOg+4A5gBbAC+0lrLihdhOuYZY3B+2PdsEs+Dg5sHqS6+s8BozSYjhRtDZgS7KsJD3s5KGq21rqe1DtVap2it38s/Pk1r3Uxrna61ftrTcqUrSVRVjsFIlTJR1mJR3N7PdTbXytNeAFB8ZutPG8t2Wqodwa6M8IApU2JIV5IIhID2ylSuJ7rPTLb1IFuHcpV1TrCrIjxgysDgT5V9jrgwr4JA8/b1pWdedWwl5NgMAEIs7v8zjAoLqVQbAp0kmmlGZy61/kYE2cGujnCTKQODdCWJQAj2GENCdDgt6tXk31e2cfsaq0Wx9NEBPqvDxV7kenLXF3kXUlOdZahlid/vJXzDlHs+a62nAFM6dep0S7DrIkRFvHx1O87nlp35JSzEwvS7e5V5TlWwWGew00jkUuuvfGdU/T9vVWDKFoMQlZkCLmmfzKjODT26rm1KVR1TU0wxutHDspZ4pBegMjBlYJCuJFHVuDOy9c1t3dn01JDyT/ShQHWn/WDrjlVphlkXBeaGwiumDAwyK0lUVWU9iEOsFsJDKrZJUEUFaphls27ARqMBF1tlsVtlYMrAIETlVHq7ID5/j4fMejUDVZlCnVPrlPpeaXs/7HhuuM/r8YOtO50sm0lGsiabnQQGIQKgeVIMk2/vwcNDMwJ+7wtbJJb+ZgBnZv1gdANghLQaTE8Cg6i2EvPXA1R0j2dPtWtQi1Br9f0nt0cnstJIY4hVpq2anSk/pTL4LALhqUtb88IVbejQsJZPy1XBXiDhpjCrpdR9p/1lpu0C2lmySOJIQO8rPGPKwCCDzyIQosNDuKpTg0rzIPfElw77NpSW+mPz00PLzOTqDzMMe/rxQdZlAb2v8IwpA4MQwjtd0uKCXQWXtulkthr1GWyRwGBmEhiE8JFgbJVwaftkj86/qUeq0+tg1HmG0Ykulg2y7aeJSWAQohJ76ep2PDqsRZnnOCaOvKd/M36+t7dP8y15aqatEyHKoL9lRdDqIMpmysAgg89C+IfFAk3rxhRmaHV3eOX2fukk16rhkzqs1mns13UYbF3qk/KE75kyMMjgs6iMOqbWBvDZA9RdDepE+v0eCkXHRrV9UpbGwkxbR3pbVksqbpMyZWAQojK6tXc6s+/vQ2Z9/69ujq1RtHf0kFZJTLq1G1aL66//pe0UB3iUguOFK9ow7S7fZEf9xehAhMqlm2W9T8oTviWBQQgfsVgUaQnRAbnXor/3Z+34wYWvO6XW4b6BzVyeW9bmVGN7p3F7v/Ry76fRRIRafRb0FhstOKvDuVDGGUxJAoMQJvfilW0Z3qae07EaYVaiw523Uykt71FZIkKtPDg48Gk6sgnjN6MV/awrqbb7npqYBAYhTO6Kjim8fk2Hcs9zZ9vaii7mK6s7ypVOboxHzDbakaIO00ztqVCdhP9Uv8AgX05ENROMtQrumGNrByDdSSZkysAQiOmqVTALghDlCtTHvkZY+YPafxLHeqNRfneSMBNTBgaZriqE79WODCUq3P/bvPdqGk8dN5PzzTba0VFtpian/Vwr4QlTBgYhhOfK6zJyZw/qd67vyItXtgXgxzt7Uj82AvCshf3JmC5unzvb1p4QZdDbssb9Gwi/k8AghCiUlhDFFR1TAGiVHOtWMHElzM19J1bqJhzT0fSzyjiDmUhgEEI48GwUoiC1RnGPDc+kZ5P4cq83sDDPaENfyyosGB7dW/iPBAYhqpjrunr+LT8tIcrl8eZJMQBkJHm2sC02MpSHh7i3PmK2rT1x6hStVZZH9xD+I4FBiComJiK0/JOKK2V8YnDLJGbd17vEAjtf+tVojaEVvS2r/XYP4RkJDEJUE+50ErkaZG6SGOPzujg6Sk3W6lR6WyUwmIUEBiEEKfkZWsMruNXn3f2bljjmyUym+UYb2qutxHC2QvcXvmXKwCD7MQjhO9qNpc+vjmrPm9d2IKW2Zym8M/LHILqle7eV6HxbG0KUQXfLWq/KEb5hysAgC9yE8L2yvsHHRoYytLXn4whvXNuBL8Z2pVZkBcY1HPyhm3JK16CPjDOYgikDgxCicoiJCKVrmnetBYA8QlhoZOaPM/guudNf+6T5rKzqRAKDEFVMMNKANUuM4cbuqcx5oG+Fy5hvtCFFHSZN7fdJnVJq1yA9QPtjVDUSGIQwqc9u7sL3t/fwupwhrZIAuKhNfa/LKo3FovjHxS1pHF+0HsLTrK7zjDYAppy2Wnzvi6quev1phahEerixctgdTRJj2PHccJ+U5U+7dV22G3XpbVnNh7YhvinUpCnHzU5aDEKICvm/bo18XuZ8ow1dLRsII9fnZXujumXpl8AgRBXhzrRUX0muVYN/jmzl83LnG22IVNl0smzyedleqWaRQbqShKhiCqal/nhnT0Ksvn+irRs/GKvFP0/KhUZLcrSV3pbV/G6UDDwPDGrGizM3u1WWUu5td+pWWT4pxb5XxYIth31Umv9Ii0GIKqpVcqzHye/cERUeQkRo+Tu0VcRZIthWoxXDaqx3+X5qvOtkf5XFoMy6Zb4/pGVSgGpStmoXGGQsSgjzSo2LpEWPkTTMzSKBYyXe97a37JVR7Vwev8tFSg9HKkB7AZtly+FqFxgKqOrWaSiqvM6N7QvNuqX5ZjZT0KT3B/B6VzetnQNJgzo1GNkumS6N65Q4t7SesdH5GxWV9sB+bHgLr+poVtU2MAhR1XRuXIeN/xpCz6aVIzBc1iHZ9RtJbThhqeUy26o3C9YWPHRhqe+V9kWxRT17Lqi+zRJcvn/1BQ08q4RZmgTlCFhgUEqlKaXeU0pNCtQ9hahu/NX3XxFx0WFlvv/iFW1LHFNKgcXCuogO9LCsRRXb1S2zfk2WPNKfS9r5ZrHeReXsM9E4PopVTwzi2q6+mZpbXlgI4MSyMrkVGJRS7yulDiql1hY7PkQptUkptVUpNa6sMrTWWVrrMd5UVghRedSvVcPpdVLNCN66rkPha0sZM5s21OhIvDpJC7WrxHuJNSPc7vNvlVx2Is7HhmeSWa8mozu7/uavtT3BoDff8z+/pYsXVweHuy2GDwGnpYhKKSvwOjAUyARGK6UylVKtlVI/FvtJ9GmthRCVTqO4SIa0ci+D657a9ofpIxl/enXP8gJDUmwE0+7uRWLNiDLP87QH6MbuqYW/d0+Pryw9SIXcWsegtZ6vlEotdrgzsFVrnQWglPoCGKm1fha4yJeVFEJULydCE9hiJNP01DKga4n33VnMZ8aHcfuGtYJdBbd4M8aQDOx2eL0n/5hLSqk4pdRbQHul1N/LOG+sUmqZUmrZoUOHvKieEMJM3HlQO57yq9GK+KPLCSfHp/UIZjd+Cz+sK/GHgA0+a62PaK1v1Vqn57cqSjvvHa11J611p4QE1zMBhBBVmwYWGK2xGu6lx6gfW3ZXkPe8a358c1t3buqRaspWjCveBIa9gOOITUr+Ma/J1p5CiMVGCwwVQi83tvvsmFpybUJ5PrjpgnLPKa914e4geIeGtXlyRMuALZTzljeBYSnQVCnVWCkVBowCfvBFpWRrTyGqhp/u6cWdFzap0LVnqMHR2m3p6eVCt9LUKDa111dTYD3V2SGoOcaN4qu0Xa37KC/FRkW5O111IrAQaK6U2qOUGqO1zgPuAGYAG4CvtNbr/FJLIUSllJFUk1H5q4cHu5MHqNgX6oMJ3Whl2UEdTtIriAv34qLKXpNRUWv+MYhPby6azuo4pj6ynXMgKF6Hy9on0y/DPxM+3QoMWuvRWut6WutQrXWK1vq9/OPTtNbN8scNnvZVpaQrSYiqI7lWDdaNH+w0hdNdBxK6A9DDspb3byzq+il4fvZrXjQOueSR/ix9dIA3VS2hYPaTv5L3xUSEEhZS+mP4m9u6lfqeP2c4mTIlhnQlCVG1RIWHlNm//tZ1HZ1e98zfvS6heVdO6kh6WtYSai35uHIsM7FmBAkx4UXvVYF8aJFhwdkZQfZjEEIEXUFiu2H5C+Au75jChRmJ1I4K4yejJT2ta+z9LJVk8LayM2VgUEqNAEY0aVKxQSshROVSOyqMVU8MIiYixOkY2NczDLEuhSNbId6eHrtO/nuRYf7NDWWS1EUBJ11JQghTiI0MdZk/aYHR2v7LtjmFxx4eksHTl7ZioJ9m5birItuppiW4P15RXvH+aj+ZMjAIUZUtfqQ/v48rPQW0cLZT12W3kQBZRYEhItTKtV18k/G0uHsHNCt64Ycmw9Q7e1XoukH5s7o65A86+7M1I4FBiACrWzOiROZRURbFluhOsH0B2HL9d5f88YsGdTz7u/nXyJZkJMW4fX6NCnZ/XZBahx3PDadl/aKeFH8FB1MGBpmuKoQo8OvD/egx+ErIOQV7l7s8pyJdOu7Qbjx6r++W6lH3UFlq+2m9hKdMGRj8Ocbgrw+QEMI/UmpHEt60H6Ccxhmg7JQUXdM8T5MRLH/tkwYEIueTe0wZGIQQwklkHajfzmmcoTxPXdLajxVy1jTR/a4kV0Itrh/Fjf20sK48ppyuKoQQJaT1g99egfMnIKL83oSCFcVPXJRJi3oVS3ftbgfDXf2bsvXQaaau3u/W+Y8My6Bnk/KzR1d0PMJbpmwxyBiDEKKE9H6gbbDjV48u+0vPxnRLj/NTpeysFkWnRrXdPn9s73Qy61csWBWMQ0SH++97vSkDg6xjEEKU0KALhEaWGGfwhzYpJZ89a8cPZsodPUu9prkHM5OKc2eQu8Dt/dJ56pJWXNKu1H3RvGbKwCCEECWEhEOj7h6NM1RUfHR4iWPR4SFEhDo/Mh0Hv7unx/OXHo29uq87GT/CQ6xc17WRy8WAviKBQQhReaT1s6fGOL67/HNLUbD/QWJMyYd/gd75Kb4bxUU6HS/vwZ1Su2qsT5HBZyFE5ZHez/7frDnQ4f8qVMS9A5txeceUMmf83NA9lYva1nfZcihLcn5gSI2L5PVrOhS+DpS3r+/IkOe9L8eUgUGS6AkhXErMhOi69nGGCgYGq0WVOw1UKeVxUAD7jmqf39KFro3j/NrVUxq3NkNygym7kmTwWQjhklKQ1he2zwPDCHZtSlBK0T09PmBBoWZEaOHvl3dI8Vm5pmwxCCGqrp/u6UXWoTMVLyCtH6z+Ev5cDfhna8vKYljrJF64vA0j29cnPMR3ax5M2WIQQlRdGUk1Gda6XsULSOtr/6+PZydFhdsfrGVttem/RNcVo5Tiqgsa+DQogLQYhBCVTc169rGGbXOg3dU+K3bc0BbUi63B0FZeBK0qQloMQojKJ60f7FqExXbeZ0VGh4dwe78mWIMwaHxlxwZEh4cw0sWitfdu6MS0uyq2h0NFSWAQQlQ+6f3Alk3cYddpuCub1Pgo1o4fTIM6kSXe69+iboXTZ1SUKbuSZLqqEKJMjbqDNYyEg78DA5zeevyiTBLKWLwmymfKFoNMVxVClCksChp0IeHQ7yXeGtOzMRe3rR+QalTV/V1MGRiEEKJcaX2JPbGReCQLs69JYBBCVE756TG6W9b6be/j6koCgxCicqrXjpzQWHpZ1gTslg3q1KBZ3eiA3S9Yql1gkG8WQlQRFiuHE7rS07rW/a3WvBQeYmXmvX2ICtLOaoFS7QKDEKLqOJTYnXrqKHVzdgXl/sqdDRQqIQkMQohK61BidwBanF0W5JpULRIYhBCV1rmoFHYYdck4WzUWupmFBAYhRKX2q9GKJudWgS032FWpMkwZGJRSI5RS75w4IfOThRBl+9VoTQ3jLOyR7iRfMWVgkJXPQgh3/W5kYqAga26wq1JlmDIwCCGEu04Sza7w5j7fnyFYkmpG8ODg5kGtgymT6AkhhDsykmIAON+gN2x7D86fhIjAZiL1tUWP9A92FaTFIISovJrWjWHd+MFk9BgB2gY7fg12laoECQxCiEotKjwEGnSB0Mgq050UbBIYhBBB8/ehGb4pKCTcvkeDDED7hAQGIUTQ/LVPOjueG+6bwtL6wuHNcGKvb8qrxiQwCCGqhjR7Gm5pNXhPAoMQompIzISoBBln8AEJDEKIqsFisXcnZc0FwwhyZSo3CQxCiKojrR+cOQQH1/v1Nm0b1AIgxFI1024HbIGbUuoSYDhQE3hPaz0zUPcWQlQTaX3t/82aA0mt/Habt6/vyLZDZ4gIrZob9rjVYlBKva+UOqiUWlvs+BCl1Cal1Fal1LiyytBaT9Za3wLcClxd8SoLIUQpYpMhvpnfB6BjIkJpl99qqIrc7Ur6EBjieEApZQVeB4YCmcBopVSmUqq1UurHYj+JDpc+ln+dEEL4Xlpf2PEb5GUHuyaVlluBQWs9Hzha7HBnYKvWOktrnQN8AYzUWq/RWl9U7OegsnsemK61/sO3fwwhhMiX1g/yzsHuxcGuSaXlzRhDMrDb4fUeoEsZ598JDABilVJNtNZvuTpJKTUWGJv/8rRSapMXdSyrOrFwZzA3fIgF/HV/X5Vd0XI8vc6T8909t7zz4oHDbt6zsvHnZyvYdXC/3PF9fFOO99f6+vNd3jnep2bVWrv1A6QCax1eXwG86/D6euA1d8sL9g/wTlW9v6/Krmg5nl7nyfnunlveecCyYP79+/Mn2J9tf9Yh2J/tilzr6893ID7b3kxX3Qs0cHidkn+ssphShe/vq7IrWo6n13lyvrvnBvvvN5jM8Gf3Vx2C/dmuyLW+/nz7/e9X5UeY8k9UKhX4UWvdKv91CLAZ6I89ICwFrtFar/NLTYXwIaXUMq11p2DXQwhf88Vn293pqhOBhUBzpdQepdQYrXUecAcwA9gAfCVBQVQi7wS7AkL4idefbbdbDEIIIaoHSYkhhBDCiQQGIYQQTiQwCCGEcBKwJHpCmJkkeRRVlVKqBXA39kWdv2it3yzvGmkxiCrLk+SPWpI8ikrEw8/2Bq31rcBVQA93ypfAIKqyD3Ez+aPDKZLkUVQGH+LBZ1spdTEwFZjmTuESGESVpT1I/ihJHkVl4slnO//8H7TWQ4Fr3SlfxhhEdVNa8ke3kjwKYWIuP9tKqb7AZUA4brYYJDAIAWitJwATgl0PIXxNaz0XmOvJNdKVJKqbyp78UYjS+OyzLYFBVDdLgaZKqcZKqTBgFPBDkOskhC/47LMtgUFUWZL8UVRV/v5sSxI9IYQQTqTFIIQQwokEBiGEEE4kMAghhHAigUEIIYQTCQxCCCGcSGAQQgjhRAKDEEIIJxIYhBBCOJHAIIQQwsn/A3hxMKPBlJOLAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(fs_inj.sample_frequencies, np.abs(fs_inj.data))\n",
    "plt.plot(hptilde.sample_frequencies,np.abs(fs_inj.data[2000])/np.abs(hptilde.data[2000])*np.abs(hptilde.data))\n",
    "plt.semilogy()\n",
    "plt.semilogx()\n",
    "plt.xlim(15,1000)\n",
    "plt.ylim(1e-2,1e2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "Collapsed": "false"
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7faa32c02f10>]"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(ts_inj.sample_times[16000:17600],ts_inj[16000:17600],label=\"beta = 0\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "Collapsed": "false"
   },
   "outputs": [],
   "source": [
    "hptilde_corrected = apply_ppe_correction(fd_waveform = hptilde, total_mass=mass1+mass2, beta=ppe_beta, b=1.0, f_lower=f_lower, epsilon=0.0, delta_f=5.0)\n",
    "hptilde_correctedn = apply_ppe_correction(fd_waveform = hptilde, total_mass=mass1+mass2, beta=-ppe_beta, b=1.0, f_lower=f_lower, epsilon=0.0, delta_f=5.0)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "Collapsed": "false"
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(1e-26, 1e-19)"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(hptilde.sample_frequencies,np.abs(hptilde.data))\n",
    "plt.plot(hptilde_corrected.sample_frequencies,np.abs(hptilde.data),ls=\"--\")\n",
    "plt.semilogx()\n",
    "plt.semilogy()\n",
    "plt.xlim(40,1000)\n",
    "plt.ylim(1e-26,1e-19)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "Collapsed": "false"
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.01, 0.02)"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(hptilde.sample_frequencies, np.gradient(np.unwrap(np.angle(hptilde))))\n",
    "plt.plot(hptilde.sample_frequencies, np.gradient(np.unwrap(np.angle(hptilde_corrected))),ls=\"--\")\n",
    "plt.semilogy()\n",
    "plt.semilogx()\n",
    "plt.xlim(55,70)\n",
    "plt.ylim(1e-2,2e-2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "Collapsed": "false"
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.6493721837751365"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ppe_beta"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "Collapsed": "false"
   },
   "outputs": [],
   "source": [
    "inner_product = match(hptilde, hptilde_corrected,low_frequency_cutoff=f_lower)[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {
    "Collapsed": "false"
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.999633844772895"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "inner_product"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {
    "Collapsed": "false"
   },
   "outputs": [],
   "source": [
    "import pycbc.noise\n",
    "import pycbc.psd\n",
    "import pylab\n",
    "\n",
    "# The color of the noise matches a PSD which you provide\n",
    "time_buffer = 16\n",
    "sample_rate = 2048\n",
    "tlen = sample_rate * time_buffer\n",
    "flen = tlen / 2 + 1\n",
    "delta_t = 1.0 / sample_rate\n",
    "delta_f = 1.0 / time_buffer\n",
    "f_lower = 20.0\n",
    "psd = pycbc.psd.aLIGOZeroDetHighPower(flen, delta_f, f_lower)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "Collapsed": "false"
   },
   "outputs": [],
   "source": [
    "template = hptilde_corrected\n",
    "templaten = hptilde_correctedn\n",
    "template0 = hptilde0\n",
    "conditioned = fs_inj\n",
    "\n",
    "snr = matched_filter(template, conditioned, psd=psd, low_frequency_cutoff=f_lower)\n",
    "snrn = matched_filter(templaten, conditioned, psd=psd, low_frequency_cutoff=f_lower)\n",
    "snr0 = matched_filter(template0, conditioned, psd=psd, low_frequency_cutoff=f_lower)\n",
    "#snra = matched_filter(template0, conditioned, psd=psd, low_frequency_cutoff=f_lower)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {
    "Collapsed": "false"
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "pl.plot(snr.sample_times, abs(snr), label = \"ppE\")\n",
    "pl.plot(snr0.sample_times, abs(snr0), label = \"Orig\", ls = \"--\")\n",
    "pl.ylabel('Signal-to-noise')\n",
    "pl.xlabel('Time (s)')\n",
    "pl.legend()\n",
    "pl.xlim(8.43,8.4415)\n",
    "pl.ylim(1.e25,2.47e25)\n",
    "pl.semilogy()\n",
    "pl.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {
    "Collapsed": "false"
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "pl.plot(snr.sample_times, abs(snr), label = \"ppE\")\n",
    "pl.plot(snr0.sample_times, abs(snr0), label = \"Orig\", ls = \"--\")\n",
    "pl.ylabel('Signal-to-noise')\n",
    "pl.xlabel('Time (s)')\n",
    "pl.legend()\n",
    "pl.xlim(8.434,8.4375)\n",
    "pl.ylim(2.e25,2.48e25)\n",
    "pl.semilogy()\n",
    "pl.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {
    "Collapsed": "false"
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "pl.plot(snr.sample_times, abs(snr), label = \"ppE\")\n",
    "pl.plot(snrn.sample_times, abs(snrn), label = \"ppE negative beta\")\n",
    "pl.plot(snr0.sample_times, abs(snr0), label = \"Orig\", ls = \"--\")\n",
    "pl.ylabel('Signal-to-noise')\n",
    "pl.xlabel('Time (s)')\n",
    "pl.legend()\n",
    "pl.xlim(8.435,8.4365)\n",
    "pl.ylim(2.4e25,2.48e25)\n",
    "pl.semilogy()\n",
    "pl.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {
    "Collapsed": "false"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "There is a signal at 8.435546875s with SNR 2.46597394212e+25\n"
     ]
    }
   ],
   "source": [
    "peak = abs(snr).numpy().argmax()\n",
    "snrp = snr[peak]\n",
    "time = snr.sample_times[peak]\n",
    "print(\"There is a signal at {}s with SNR {}\".format(time, abs(snrp)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {
    "Collapsed": "false"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "There is a signal at 8.435546875s with SNR 2.46519573412e+25\n"
     ]
    }
   ],
   "source": [
    "peak0 = abs(snr0).numpy().argmax()\n",
    "snrp0 = snr0[peak0]\n",
    "time0 = snr0.sample_times[peak0]\n",
    "print(\"There is a signal at {}s with SNR {}\".format(time0, abs(snrp0)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {
    "Collapsed": "false"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "There is a signal at 8.435546875s with SNR 2.46822673608e+25\n"
     ]
    }
   ],
   "source": [
    "peakn = abs(snrn).numpy().argmax()\n",
    "snrpn = snrn[peak]\n",
    "timen = snrn.sample_times[peakn]\n",
    "print(\"There is a signal at {}s with SNR {}\".format(timen, abs(snrpn)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {
    "Collapsed": "false"
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<pycbc.types.timeseries.TimeSeries at 0x7f194c14df90>"
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "Collapsed": "false"
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "PyCBC",
   "language": "python",
   "name": "pycbc"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

